Reconstructing Thermal Quantum Quench Dynamics from Pure States

Simulating the nonequilibrium dynamics of thermal states is a fundamental problem across scales from high energy to condensed matter physics. Quantum computers may provide a way to solve this problem efficiently. Preparing a thermal state on a quantum computer is challenging, but there exist methods to circumvent this by computing a weighted sum of time-dependent matrix elements in a convenient basis. While the number of basis states can be large, in this work we show that it can be reduced by simulating only the largest density matrix elements by weight, capturing the density matrix to a specified precision. Leveraging Hamiltonian symmetries enables further reductions. This approach paves the way to more accurate thermal-state dynamics simulations on near-term quantum hardware.

==> dm_Obs.py <==
import numpy as np
import scipy
from numpy import *
import matplotlib.pyplot as plt
import matplotlib
from scipy.interpolate import interp1d
from scipy.sparse import csc_matrix
from matplotlib import rcParams, rc, cm

#final number of psips for rho_N16_H018.3_C100_jz-1.0_mut1.0_mul0.0_b0.txt
Npsip_final = 9893847
Nnorm = 37126
#to store results from the density matrix file
dmdat = []

#reading in the data
with open('rhoz_N16_beta0p5_g0_1p0_h0_0p0_H0_18.3.txt', 'r') as file:
   for row in file:
       a, b, c, d = row.split()
       #a is row, b is column, and c is the density matrix weight for that specific entry in the density matrix
       #d the number of psips for the specific element.
       #taking only the upper triangular part since the density matrix should be symmetric for the Hamiltonian used
       if int(b) >= int(a):           
           dmdat.append([int(a), int(b), float(c), int(d)])
# to sort the list of list using the absolute value of the third element 
# of sublist
def Sort(sub_li):
  
    # reverse = None (Sorts in Ascending order)
    # key is set to sort using absolute value of second element of 
    # sublist lambda has been used
    sub_li.sort(key = lambda x: np.abs(x[2]), reverse = True)
    return sub_li
dmdat = Sort( dmdat )

len_dmdat_full = 0
for i in range(len(dmdat)):
    if dmdat[i][0]==dmdat[i][1]:
        len_dmdat_full += 1
    if dmdat[i][0]!=dmdat[i][1]:
        len_dmdat_full += 2


chi_diag = 0
N_diag = 0

for i in range(len(dmdat)):
    if dmdat[i][0] == dmdat[i][1]:
        chi_diag += dmdat[i][3]


for i in range(len(dmdat)):
    if dmdat[i][0] == dmdat[i][1]:
        N_diag += np.abs(dmdat[i][3])



print('N_diag = ', N_diag)

print('chi_diag = ', chi_diag)




#calculate trace_prime and srhop for each truncated density matrix
trace_value = 0
srhop_check = 0
trace = 0.19533480579647658
srhop = 0.00018380372244269257

range_value = 1000
rho_tilde = []
rho_tilde_errors = []



chi_diag_w = trace*chi_diag
N_diag_w = trace*N_diag



#error propagation
for i in range( range_value ):
    if dmdat[i][1] == dmdat[i][0]:
        trace_value += dmdat[i][2]
        rho_tilde.append((chi_diag/chi_diag_w)*dmdat[i][2])
        rho_tilde_errors.append( (np.sqrt(np.abs(dmdat[i][3]))/(np.abs(chi_diag_w)))*np.sqrt(   1 - 2*dmdat[i][3]/chi_diag_w + (np.abs(dmdat[i][3])/chi_diag_w**2)*N_diag_w   ) )
        #adding contributions to the total error for error propagation, psip number is dmdat[i][3]
    elif dmdat[i][1] > dmdat[i][0]:
        #adding contributions to the total error for error propagation, psip number is dmdat[i][3]
        #since the density matrix is symmetric and only upper triangular half was imported,
        rho_tilde.append((chi_diag/chi_diag_w)*dmdat[i][2])
        rho_tilde.append((chi_diag/chi_diag_w)*dmdat[i][2])
        rho_tilde_errors.append( (np.sqrt(np.abs(dmdat[i][3]))/np.abs(chi_diag_w))*np.sqrt( 1 + (np.abs(dmdat[i][3])/chi_diag_w**2)*N_diag_w   ) )
        rho_tilde_errors.append( (np.sqrt(np.abs(dmdat[i][3]))/np.abs(chi_diag_w))*np.sqrt( 1 + (np.abs(dmdat[i][3])/chi_diag_w**2)*N_diag_w   ) )

#because of off-diagonal elements (each off-diagonal element in the upper triangular half counts twice), only 999 or 1001 are possible for this initial state closest to 1000 elements.
#the total number of density matrix elements for this truncation is 1699.
#the trace of this truncated density matrix is 0.19533480579647658. We then plot the first 1000 elements of this truncated density matrix that has 1699 elements.

x = np.linspace( 1, len(rho_tilde), num=len(rho_tilde), endpoint = True )
dsize = len(x) - 1000
x = list(x)
rho_tilde = list(rho_tilde)
rho_tilde_errors = list(rho_tilde_errors)

del x[-dsize:]
del rho_tilde[-dsize:]
del rho_tilde_errors[-dsize:]

x = np.array(x)
rho_tilde = np.array(rho_tilde)
rho_tilde_errors = np.array(rho_tilde_errors)

plt.rcParams['text.usetex'] = True
plt.rcParams.update(plt.rcParamsDefault)
rc('font',**{'family':'sans-serif', 'size' : 5.5})
plt.rcParams['text.latex.preamble'] = r'\usepackage{mathrsfs, amssymb}'
fig,axs = plt.subplots(1, 1, figsize=(3.375, 2.086))
ax1 = axs
plt.xscale('log')
ax1.fill_between(x, rho_tilde - rho_tilde_errors, rho_tilde + rho_tilde_errors, alpha=1.0, color = 'lightgreen')
ax1.plot(x, rho_tilde,  label = r'$\left \langle m | \tilde{\rho}^w | n \right \rangle$', color = 'green', marker='o', markersize=3, linewidth = 0.7) 
plt.axvline(x=50, color = 'red')
ax1.set_xlabel(r'# of $\tilde{\rho}^w \  elements$', fontsize = '11')
ax1.xaxis.set_tick_params(labelsize=11)
ax1.yaxis.set_tick_params(labelsize=11)
ax1.legend(loc="upper right")
plt.savefig('dm_Obs.png', format='png', dpi = 300, bbox_inches='tight', pad_inches = 0.01)
plt.show()

print(trace_value)
print(srhop_check)

